Some New Results on the Maximum Growth Factor in Gaussian Elimination

This paper combines modern numerical computation with theoretical results to improve our understanding of the growth factor problem for Gaussian elimination. On the computational side we obtain lower bounds for the maximum growth for complete pivoting for $n=1:75$ and $n=100$ using the Julia JuMP optimization package. At $n=100$ we obtain a growth factor bigger than $3n$. The numerical evidence suggests that the maximum growth factor is bigger than $n$ if and only if $n \ge 11$. We also present a number of theoretical results. We show that the maximum growth factor over matrices with entries restricted to a subset of the reals is nearly equal to the maximum growth factor over all real matrices. We also show that the growth factors under floating point arithmetic and exact arithmetic are nearly identical. Finally, through numerical search, and stability and extrapolation results, we provide improved lower bounds for the maximum growth factor. Specifically, we find that the largest growth factor is bigger than $1.0045n$ for $n>10$, and the lim sup of the ratio with $n$ is greater than or equal to $3.317$. In contrast to the old conjecture that growth might never be bigger than $n$, it seems likely that the maximum growth divided by $n$ goes to infinity as $n \rightarrow \infty$.

==> run_model.jl <==
# maximize pivot growth for real matrix with complete pivoting
function run_model(n)
    model = Model(Ipopt.Optimizer)
    indices = [ (i, j, k) for k = 1:n for i = k:n for j = k:n]

    startmatrix = randn(n, n)
    thestart = genp(geperm(startmatrix))
    thestart = genp(thestart[:,:,1] * Diagonal(sign.(thestart[k,k,k] for k = 1:n)))
    thestart ./= thestart[1,1,1]

    @variable(model, x[i=indices], start = thestart[i[1],i[2],i[3]]  ) # random starts
    for k in 1:(n - 1), i in (k + 1):n, j in (k + 1:n)
        @NLconstraint(model, 
        x[(k, k, k)] *( x[(i, j, k + 1)] - x[(i, j, k)] ) +  x[(i, k, k)] * x[(k, j, k)]  == 0 ) 
    end
    for k = 1:n
        @constraint(model, x[(k, k, k)] ≥ 0)
    end
    @constraint(model,   x[(1, 1, 1)] == 1)
    for i in 1:n, j in 1:n
        @constraint(model, -1 ≤ x[(i, j, 1)] ≤ 1)
    end
    for k in 2:n - 1, i in k:n, j in k:n
        @constraint(model,  x[(i, j, k)] ≤ x[(k, k, k)])
        @constraint(model, -x[(k, k, k)] ≤ x[(i, j, k)] )
    end
    w = n
    @objective(model, Max, x[(w, w, w)])
    set_optimizer_attribute(model, "max_iter", 500)
    set_silent(model)
    optimize!(model)
    A = reshape((value.(x)).data[1:n^2], n, n)
    B = convert_to_cp(Rational{BigInt}.(A))
    B = B/B[1,1]
    val = genp(B)[n,n,n]
    # return the optimization and the argmax
    val,B,MOI.FEASIBLE_POINT
end
